Unicron: Economizing Self-Healing LLM Training at Scale

Training large-scale language models is increasingly critical in various domains, but it is hindered by frequent failures, leading to significant time and economic costs. Current failure recovery methods in cloud-based settings inadequately address the diverse and complex scenarios that arise, focusing narrowly on erasing downtime for individual tasks without considering the overall cost impact on a cluster. We introduce Unicron, a workload manager designed for efficient self-healing in large-scale language model training. Unicron optimizes the training process by minimizing failure-related costs across multiple concurrent tasks within a cluster. Its key features include in-band error detection for real-time error identification without extra overhead, a dynamic cost-aware plan generation mechanism for optimal reconfiguration, and an efficient transition strategy to reduce downtime during state changes. Deployed on a 128-GPU distributed cluster, Unicron demonstrates up to a 1.9x improvement in training efficiency over state-of-the-art methods, significantly reducing failure recovery costs and enhancing the reliability of large-scale language model training.

==> filter.py <==
#!/usr/bin/env python3

import re
import sys

def filter_comments_and_commands(text):
    # Remove comments
    #text = re.sub(r'(?<!\\)%.*$', '', text, flags=re.M)
    
    # Handle nested \iffalse ... \fi and \eat{ ... } blocks
    if_counter = 0
    eat_counter = 0
    brace_counter = 0
    new_text = []
    lines = text.splitlines()
    for line in lines:
        if line.strip().startswith('%'):
            continue
        if "\\iffalse" in line:
            if_counter += 1
        elif "\\fi" in line:
            if_counter -= 1
            continue  # Skip this line to remove the closing \fi

        if "\\eat{" in line:
            eat_counter += 1
            brace_counter = 0  # Reset the brace counter
        
        if eat_counter > 0:
            brace_counter += line.count('{') - line.count('}')
            if brace_counter == 0:
                eat_counter -= 1
                continue  # Skip this line to remove the closing brace

        if if_counter == 0 and eat_counter == 0:
            new_text.append(line)
    
    return '\n'.join(new_text)

if __name__ == "__main__":
    if len(sys.argv) < 2:
        print("Usage: python filter_tex.py input.tex [output.tex]")
        sys.exit(1)
    
    input_file = sys.argv[1]
    output_file = sys.argv[2] if len(sys.argv) > 2 else None
    
    with open(input_file, 'r') as f:
        content = f.read()
    
    filtered_content = filter_comments_and_commands(content)
    
    if output_file:
        with open(output_file, 'w') as f:
            f.write(filtered_content)
    else:
        print(filtered_content)


